Background Subtraction with Drift Correction for Bistatic Radar Reflectivity Measurements

Fundamental research on bistatic radar reflectivity is highly relevant, e.g., to the upcoming mobile communication standard 6G, which includes integrated sensing and communication (ISAC). We introduce a model for correcting instrumentation drift during bistatic radar measurements in anechoic chambers. Usually, background subtraction is applied with the goal to yield the target reflection signal as best as possible while coherently subtracting all signals which were present in both the foreground and background measurement. However, even slight incoherences between the foreground and background measurement process deteriorate the result. We analyze these effects in real measurements in the frequency range 2-18 GHz, taken with the Bistatic Radar (BIRA) measurement facility at TU Ilmenau. Applying our proposed drift correction model, we demonstrate up to 40 dB improvement for the removal of direct line-of-sight antenna crosstalk over the state of the art.

==> anc/BG_sub_drift_correction.py <==
import numpy as np
from scipy.optimize import minimize

def BG_sub_drift_correction(
    Z_fg, Z_bg, win, frq, ind_z=None, single_idx=False,
    corr_a=True, corr_b=True, corr_eps=True, a0=1.0, b0=0.0, eps0=0.0, disp=True):

    """
    Correction of the drift between foreground and background S-parameters, using the
    introduced model from <url paper> with the ability to set the usage of a, b, eps individually.

    Parameters
    ----------
    Z_fg : ndarray of complex, shape (N,)
        Foreground spectrum in frequency domain with frequency on last axis.
    Z_bg : ndarray of complex, shape (N,)
        Background spectrum in frequency domain with same structure as Z_fg.
    win : ndarray of real or complex, shape (N,)
        Window.
    frq : ndarray, real, shape (N,)
        Frequency samples.
    ind_z : None, int, slice, ndarray of ints, optional
        Indices of the IR samples used in the cost function to be reduced. If None,
        indices are derived from Z_bg in the time domain as samples above the 99.7 percentile
        or the peak in case of 'single_idx' is True.
    single_idx : bool, optional
        If True and 'ind_z' as None, only the index of the maximum from the background IR is used. Default False.
    corr_a : bool, optional
        If True, amplitude correction factor 'a' is used in the model. Default True.
    corr_b : bool, optional
        If True, amplitude slope correction 'b' is used in the model. Default True.
    corr_eps : bool, optional
        If True, phase slope correction 'eps' is used in the model. Default True.
    a0 : float, optional
        Initial value for 'a'. Default 1.0.
    b0 : float, optional
        Initial value for 'b' in 1/GHz. Default 0.0.
    eps0 : float, optional
        Initial value for 'eps' in rad/GHz. Defaul 0.0.
    disp : bool, optional
        If True, messages of minimize algorithm are printed.

    Returns
    -------
    Z_fg_corr : ndarray of complex, shape the same as 'Z_fg'
        Corrected forground spectrum in the frequency domain
    a_opt : float
        Applied amplitude correction factor 'a'.
    b_opt : float 
        Applied amplitude slope correction 'b' in 1/GHz.
    eps_opt : float
        Applied phase slope correction 'eps' in rad/GHz.
    ind_z : indexer
        Indices used in the time domain for correction.
    steps_a : list of float
        Trajectory of 'a' recorded by the optimizer via callback. Empty if 'corr_a' is False.
    steps_b : list of float
        Trajectory of 'b' recorded by the optimizer via callback. Empty if 'corr_b' is False.
    steps_eps : list of float
        Trajectory of 'eps' recorded by the optimizer via callback. Empty if 'corr_eps' is False.

    Notes
    -----
    - Alogrithm works only on single measurements (VNA sweeps).
    - If no correction is selected, the function returns the 'Z_fg', the inital parameters and empty step lists.

    Examples
    --------
    >>> Z_fg, Z_bg = ...  # complex spectra
    >>> win = np.fft.ifftshift(signal.get_window("hann"))
    >>> frq = np.linspace(2e9, 18e9, Z_fg.size) * 1e-9  # GHz
    >>> Z_fg_corr, a_opt, b_opt, eps_opt, ind_z, steps_a, steps_b, steps_eps = \
    ...     BG_sub_drift_correction(Z_fg, Z_bg, win, frq, disp=False)

    See Also
    --------
    scipy.optimize.minimize
    """

    # arrays to store the steps of the different variables
    steps_a, steps_b, steps_eps = [], [], []
    
    def td_ifft(x):
        """
        Helper function for the ifft.
        """
        return np.fft.ifft(np.fft.ifftshift(x, axes=-1) * win)

    # Calculation of the indices with high energy relative to the noise floor
    z_bg = td_ifft(Z_bg)

    if ind_z is None:
        tmp = 20 * np.log10(np.abs(z_bg))
        if single_idx:
            ind_z = np.argmax(tmp)
        else:
            pct = np.percentile(tmp, 99.7)
            ind_z = np.where(tmp > pct)

    # active keys to show, which correction factors are enabled
    active_keys = []
    if corr_a:   active_keys.append('a')
    if corr_b:   active_keys.append('b')
    if corr_eps: active_keys.append('e')

    def unpack(v):
        """
        Unpacks the optimization vector v into the parameters a, b, eps.
        Fills inactive parameters with their initial defaults.
        """
        a, b, e = a0, b0, eps0
        i = 0
        if corr_a:
            a = v[i]
            i += 1
        if corr_b:
            b = v[i]
            i += 1
        if corr_eps:
            e = v[i]
        return a, b, e

    def build_amp(a, b):
        """
        Builds the amplitude correction term with the selected corrections.
        """
        if corr_a and corr_b:
            return a + b * frq
        elif corr_a and not corr_b:
            return a
        elif corr_b and not corr_a:
            return b * frq
        else:
            return 1.0

    def build_phase(eps):
        """
        Builds the phase correction term depending on the selection.
        """
        return np.exp(-1j * eps * frq) if corr_eps else 1.0

    def forward_model(a, b, eps):
        """
        Calculates the corrected foreground in the time-domain
        using the current parameters a, b, eps.
        """
        Z = build_amp(a, b) * build_phase(eps) * Z_fg
        return td_ifft(Z)

    def objective_fun(v):
        """
        Objective function for the optimization.
        """
        a, b, eps = unpack(v)
        diff = forward_model(a, b, eps)[ind_z] - z_bg[ind_z]
        return float(np.sum(np.real(diff)**2 + np.imag(diff)**2))

    def jacobian(v):
        """
        Analytic Jacobian of the cost function with respect to a, b, eps.
        """
        # Retrieve values from vector
        a, b, eps = unpack(v)

        # Compute residual
        diff = forward_model(a, b, eps)[ind_z] - z_bg[ind_z]
        eR, eI = np.real(diff), np.imag(diff)

        # Current amplitude and phase correction
        phase = build_phase(eps)
        amp = build_amp(a, b)

        # Container for active gradients
        grads = []

        # gradient wrt a
        if corr_a:
            dZ_da = phase * Z_fg
            dM_da = td_ifft(dZ_da)[ind_z]
            g_a = 2.0 * np.sum(eR * np.real(dM_da) + eI * np.imag(dM_da))
            grads.append(g_a)

        # gradient wrt b
        if corr_b:
            dZ_db = frq * phase * Z_fg
            dM_db = td_ifft(dZ_db)[ind_z]
            g_b = 2.0 * np.sum(eR * np.real(dM_db) + eI * np.imag(dM_db))
            grads.append(g_b)

        # gradient wrt eps
        if corr_eps:
            dZ_de = amp * (-1j * frq) * phase * Z_fg
            dM_de = td_ifft(dZ_de)[ind_z]
            g_e = 2.0 * np.sum(eR * np.real(dM_de) + eI * np.imag(dM_de))
            grads.append(g_e)

        return np.array(grads, dtype=float)

    def hessian(v):
        """
        Analytic Hessian of the cost function with respect to a, b, eps.
        """
        # retrieve the parameters from the vector
        a, b, eps = unpack(v)

        # corrected time-domain foreground
        M_td = forward_model(a, b, eps)

        # residual between foreground and background
        e = M_td[ind_z] - z_bg[ind_z]
        eR, eI = np.real(e), np.imag(e)

        # current amplitude and phase terms
        phase = build_phase(eps)
        amp = build_amp(a, b)

        # first derivatives
        dM = {}
        if corr_a:
            dM['a'] = td_ifft(phase * Z_fg)[ind_z]
        if corr_b:
            dM['b'] = td_ifft(frq * phase * Z_fg)[ind_z]
        if corr_eps:
            dM['e'] = td_ifft(amp * (-1j * frq) * phase * Z_fg)[ind_z]

        # second derivatives
        d2 = {}
        if corr_a and corr_eps:
            d2['a,e'] = td_ifft((-1j * frq) * phase * Z_fg)[ind_z]
        if corr_b and corr_eps:
            d2['b,e'] = td_ifft((-1j) * (frq**2) * phase * Z_fg)[ind_z]
        if corr_eps:
            d2['e,e'] = td_ifft(-(amp) * (frq**2) * phase * Z_fg)[ind_z]

        def Hxy(X, Y, Mxy):
            """
            Helper function for mixed second derivative entries.
            """
            XR, XI = np.real(X), np.imag(X)
            YR, YI = np.real(Y), np.imag(Y)
            return 2.0 * (np.sum(XR*YR + XI*YI) + np.sum(eR*np.real(Mxy) + eI*np.imag(Mxy)))

        # assemble Hessian for active parameters
        m = len(active_keys)
        H = np.zeros((m, m), dtype=float)

        for i, ki in enumerate(active_keys):
            Xi = dM[ki]
            for j, kj in enumerate(active_keys[i:], start=i):
                Xj = dM[kj]
                if ki == kj == 'a':
                    H[i, j] = 2.0 * np.sum(np.real(Xi)**2 + np.imag(Xi)**2)
                elif ki == kj == 'b':
                    H[i, j] = 2.0 * np.sum(np.real(Xi)**2 + np.imag(Xi)**2)
                elif ki == kj == 'e':
                    H[i, j] = Hxy(Xi, Xj, d2['e,e'])
                elif {ki, kj} == {'a', 'b'}:
                    H[i, j] = 2.0 * (np.sum(np.real(dM['a'])*np.real(dM['b']) + np.imag(dM['a'])*np.imag(dM['b'])))
                elif {ki, kj} == {'a', 'e'}:
                    H[i, j] = Hxy(dM['a'], dM['e'], d2['a,e'])
                elif {ki, kj} == {'b', 'e'}:
                    H[i, j] = Hxy(dM['b'], dM['e'], d2['b,e'])
                H[j, i] = H[i, j] # Clairaut's theorem (calculus) -> prooven by differentiation by hand
        return H

    # Case if no correction is selected: Return the foreground with no correction
    if len(active_keys) == 0:
        Z_fg_corr = Z_fg
        a_opt, b_opt, eps_opt = a0, b0, eps0
        return  Z_fg, a_opt, b_opt, eps_opt, ind_z, [], [], []
        

    # build the initial starting point vector
    v0 = []
    if corr_a:   v0.append(a0)
    if corr_b:   v0.append(b0)
    if corr_eps: v0.append(eps0)
    v0 = np.array(v0, dtype=float)

    def cb(v):
        """
        Callback function to store the parameter trajectory during optimization.
        """
        a, b, e = unpack(v)
        if corr_a: steps_a.append(a)
        if corr_b: steps_b.append(b)
        if corr_eps: steps_eps.append(e)

    # Optimization step using Newton-CG
    res = minimize(
        objective_fun, v0, method='Newton-CG',
        jac=jacobian, hess=hessian, callback=cb,
        options={'disp': disp}
    )

    # Retrieve the optimal values
    a_opt, b_opt, eps_opt = unpack(res.x)
    Z_fg_corr = build_amp(a_opt, b_opt) * build_phase(eps_opt) * Z_fg


    return Z_fg_corr, a_opt, b_opt, eps_opt, ind_z, steps_a, steps_b, steps_eps


